Exploring the operational limits of poloidal and helical arrays of Mirnov coils in stellarators by means of a synthetic diagnostic

A synthetic Mirnov coils diagnostic for non-axisymmetric magnetic configurations is presented and used to study the capabilities of the poloidal array of single-axis coils and the two helical arrays of tri-axial coils installed in the TJ-II stellarator. This tool integrates the plasma currents induced by Alfv\'en-like perturbations of the electric potential inside the plasma and provides the induced magnetic field oscillations anywhere outside of it. The simulated signals can then be analyzed in the same manner as the experimental ones, and a scan on the radial position and width of the potential perturbation is conducted to find the limiting values that produce identifiable signals. We find, not surprisingly, that core-localized modes are indistinguishable from one another; and that the identification of low-n, low-m modes is often subject to off-by-one errors. We also determine the optimal polarization basis in which to analyze the tri-axial coils signals and address the diagnostic performance when resolving components of gap modes. Additionally, selected cases have been analyzed with a simplified plasma response model, showing that plasma shielding of the mode currents may further deteriorate the accuracy of the mode identification method. We conclude with the analysis of an experimental case taken from the TJ-II database to illustrate the usefulness of the diagnostic.

==> figs/old/plasma_and_locations_coils/plasma_and_locs.py <==
import numpy as np
import matplotlib.pyplot as plt

import TJII_mirnov_array as tma
import vmec_utils as vl
import os

filedir = os.path.dirname(os.path.realpath(__file__))

booz = vl.Booz(
    "/home/pedro/MEGA/00_doctorado/research/VMEC/TJ-II/100_44_64.0.0/boozmn_100_44_64_0.0.nc"
)
booz.get_xyzs(-1)
plotter = vl.Plotter(booz)

coilarrs = tma.TJII_Mirnov_Arrays()

for PLOT_PLASMA in [True, False]:
    for HIDE_AXES in [True, False]:
        if PLOT_PLASMA:
            fig, ax = vl.plot.make_figax_3d(figsize=(10, 10))
        else:
            fig, ax = vl.plot.make_figax_3d(figsize=(15, 15))
        if PLOT_PLASMA:
            plotter.plot_surf(ax, color="orange", alpha=0.1)
        coilarrs.quiver(ax, length=0.05)

        ax.set(xlabel="X [m]", ylabel="Y [m]", zlabel="Z [m]")
        ax.xaxis.set_rotate_label(False)
        ax.yaxis.set_rotate_label(False)
        ax.zaxis.set_rotate_label(False)
        ax.xaxis._axinfo["label"]["space_factor"] = 5.0
        ax.yaxis._axinfo["label"]["space_factor"] = 5.0
        ax.zaxis._axinfo["label"]["space_factor"] = 5.0
        if HIDE_AXES:
            ax.axis("off")
        ax.set_facecolor("white")
        ax.xaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
        ax.yaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))
        ax.zaxis.set_pane_color((1.0, 1.0, 1.0, 1.0))

        ax.view_init(elev=10, azim=-25)
        vl.plot.equal_aspect(ax)

        if PLOT_PLASMA:
            if HIDE_AXES:
                figname = "plasma_and_coil_orientations_noaxis.pdf"
            else:
                figname = "plasma_and_coil_orientations.pdf"
        elif not PLOT_PLASMA:
            if HIDE_AXES:
                figname = "coil_orientations_noaxis.pdf"
            else:
                figname = "coil_orientations.pdf"

        print(figname)
        fig.savefig(
            f"{filedir}/{figname}",
            dpi=600,
        )

